A Two-Stage Construction of Positive Curvature on the Gromoll-Meyer Sphere

We construct an explicit one-parameter family of smooth metrics on the Gromoll-Meyer exotic seven-sphere, converging in $C^\infty$ to a fixed further Cheeger deformation of the Eschenburg-Kerin metric and having strictly positive sectional curvature for all sufficiently small positive parameter values. The first perturbation preserves the totally geodesic flats of one zero-plane family while making curvature positive near the other; the second removes the remaining zero curvature. The metric and the proof were discovered by the Odin Automatic AI Research Agent.

==> anc/README.md <==
# Curvature Calculations for the Gromoll–Meyer Sphere

Companion to *A Two-Stage Construction of Positive Curvature on the Gromoll–Meyer Sphere*.

## Run

With Python 3.11, run these commands in the folder containing the two scripts:

```sh
python -m pip install numpy==2.4.1 sympy==1.14.0 python-flint==0.9.0
python verify_gm.py
```

A successful run prints `PASS` and the A and B curvature bounds.

## Paper correspondence

| Paper location | Code entry | What to compare |
| --- | --- | --- |
| Equations (2.6)–(2.7), frame conversion (5.2) | [_H_tilde](gm_geometry.py#L267), [_J_jets](gm_geometry.py#L281) | The tensors `H/sqrt(2)` and `J` in the rational Lie frame. |
| Equations (5.1), (7.2)–(7.5) | [_ASource](gm_geometry.py#L318) | The product metric, A parameters, horizontal commuting pair, projection, and Gram determinant `15`. |
| Equations (5.4)–(5.10), Lemma 7.1 | [_ASource](gm_geometry.py#L318), [_principal_gradient](gm_geometry.py#L488), [_raw_constraints](gm_geometry.py#L586) | The connection and O'Neill terms, first curvature variation, all 54 point-and-vector derivatives, and affine horizontal constraints. |
| Equations (7.6)–(7.7), Appendix B | [_explicit_source_dual](gm_geometry.py#L604), [_twenty_variable_model](gm_geometry.py#L669), [_assemble](gm_geometry.py#L732) | The feasible dual, five homogeneous columns, projection identities, coordinate change, and quadratic model. |
| Proposition 7.2, equation (7.8), Appendix C | [build_model](gm_geometry.py#L782), [_ASource.J_variation](gm_geometry.py#L412) | The full symbolic parameter identities, both row poles, and intrinsic first variation of `J`. |
| Equations (7.10)–(7.12) | [reconstruct_five](verify_gm.py#L323) | The constant inverse, matrix polynomial, complete quadratic gain, and five degree-four Bernstein coefficients. |
| Equation (7.13), final bound in Proposition 7.3 | [verify_irrational_model](verify_gm.py#L299), [main](verify_gm.py#L554) | The irrational-part identity, its square bound, and the rational comparison giving the A Taylor bound `37/560`. |
| Proposition 7.3, Section 8.1 | [primitive_numerator](verify_gm.py#L517), [direct_box_coefficients](verify_gm.py#L400), [verify_cover](verify_gm.py#L414) | Positive denominators, both antipodal identities, the stated bidegrees, and all 38 exact bounds on the complete cover. |
| Rational constants after (6.10), Proposition 6.1 | [check_b_bound](verify_gm.py#L539) | The two norm sums and the final B bound `1/48`; the geometric identity is proved in Section 6. |

## Reading the variables

In [_assemble](gm_geometry.py#L732), `matrix`, `drive`, `baseR`, and `baseI` are the matrix,
linear term, and two base terms in (7.7). In the code, `mass` means the row
parameter `m = |a|^2`. The output of [build_model](gm_geometry.py#L782) contains `A0`, `A1`,
`d0`, `d1`, and the three coefficients of each base term in (7.8).
The base terms retain the paper's `15/2` normalization and enter the feasible lower bound (7.9).

The metadata field `drive` uses the representative `s >= 0`.
`signed_drive` records `s*(d0 + mass*d1)`, with `s^2 = 1-mass`; this signed
identity is checked on the complete symbolic row family.
`A_b_zero_row_pole_drive_exact` refers to the A-family row pole `b = 0`
(`m = 1`).

In [reconstruct_five](verify_gm.py#L323), `small`, `reduced_drive`, and `retained` are the
paper's `S`, `b_*`, and `v_*`. The code's `x` denotes `x_0`; the factor `s`
enters through `s^2 = 1-m` in the gain (7.11). The returned `elevated` list
is the five functions in (7.12), called `phi_0`, ..., `phi_4` in Section 8,
in that order.

## Optional result record

```sh
python verify_gm.py --output result.json
```

The result records every comparison's rectangle, function index, bidegree,
exact minimum Bernstein coefficient and its position. Function numbers use
the order in (7.12): `mass-coefficient-j` refers to `phi_j` for `j = 0, ..., 4`.
These coefficients
belong to the primitive integer numerator after mapping its rectangle to the
unit square. They are not numerical estimates of sectional curvature.

## Scope

The checks use exact rational and integer arithmetic, with no sampled
curvature values or saved polynomial inputs. Both children of every split
are checked, and every function is covered at each terminal rectangle.

Sections 2–5 of the paper establish the quotient geometry, complete zero set,
flat preservation, small-parameter argument, and curvature-variation formula.
The B routine checks the norm sums and final rational constant; its full
geometric argument, including the constant multiplier, is in Section 6.


==> anc/gm_geometry.py <==
"""Reconstruct the exact A-family curvature model from its source geometry.

Public interface
----------------
    model = build_model(progress=lambda phase: None)

The returned dictionary has format ``GM-A-affine-mass-dual-v1``.  Its
20-dimensional matrix is A0+m*A1, its drive is s*(d0+m*d1), where
s^2=1-m, and its base is quadratic in m with rational and sqrt(2) parts.
The normalization is 15/2 times the sectional-curvature Taylor coefficient
before adding the feasible dual gain.  A rational polynomial pool represents
the angular coefficients.  No project files, saved formulas, or numerical
samples are read; this module does not write files.

The calculation retains metric-dependent horizontality and the entire
point-and-plane first-normal covector.  It verifies the explicit source
dual, its five homogeneous directions, the bracket-image projection, and
the complete symbolic mass identities.  It does not invert a normal
curvature Hessian.  Positivity of a chosen dual witness is a separate task
for the companion verifier.

Source provenance: the formulas were consolidated from the September 2026
research implementations listed in SOURCE_PROVENANCE below.  Old command
line wrappers, file bindings, numerical probes, B-family specializations,
and the eliminated normal-system solver are intentionally absent.  Each
remaining formula is ordinary Python source, rather than an encoded source
archive.  Dependencies: numpy, sympy, python-flint.
"""

import threading

import flint
import numpy as np
from sympy.polys.domains import QQ
from sympy.polys.fields import FracElement, field
from sympy.polys.rings import PolyElement


SOURCE_PROVENANCE = (
    "derive_a_mass_polynomial_model.py",
    "supplied_a_reverse_gradient.py",
    "supplied_a_explicit_dual_source.py",
    "probe_a_four_variable_reduction.py",
    "supplied_a_variational_geometry.py",
    "prove_supplied_a_first_null.py",
    "supplied_b_symbolic_geometry.py",
    "flint_exact_polynomial_backend.py",
)

_ARITHMETIC_LOCK = threading.RLock()


class _PolynomialBackend:
    """Temporarily accelerate exact field arithmetic, restoring all methods.

    SymPy owns the rational-function field.  Only polynomial multiplication
    and cancellation use FLINT, with exact cross checks against the original
    operations before the geometric calculation.  The NumPy dispatch guards
    prevent a rational-field scalar from trying to coerce an entire array.
    """

    def __init__(self, rational_field):
        self.field = rational_field
        self.contexts = {}
        self.counts = {"flint_products": 0, "flint_cancellations": 0}
        self.saved_fraction_methods = {}

    def context(self, ring):
        names = tuple(map(str, ring.symbols))
        if names not in self.contexts:
            self.contexts[names] = flint.fmpq_mpoly_ctx.get(names, "lex")
        return self.contexts[names]

    def native(self, poly):
        return self.context(poly.ring).from_dict(
            {mon: flint.fmpq(str(coefficient)) for mon, coefficient in poly.items()})

    @staticmethod
    def from_native(poly, ring):
        return ring.from_dict({mon: ring.domain.convert(c) for mon, c in poly.to_dict().items()})

    def multiply(self, first, second):
        if (isinstance(second, PolyElement) and first.ring == second.ring
                and first.ring.domain.is_QQ and first.ring.ngens >= 2
                and len(first)*len(second) > 256):
            self.counts["flint_products"] += 1
            return self.from_native(self.native(first)*self.native(second), first.ring)
        return self.original_multiply(first, second)

    def cancel(self, numerator, denominator):
        if (numerator.ring.domain.is_QQ and numerator.ring.ngens >= 2
                and len(numerator) > 1 and len(denominator) > 1):
            self.counts["flint_cancellations"] += 1
            nn, dd = self.native(numerator), self.native(denominator)
            common = nn.gcd(dd)
            nn, dd = nn/common, dd/common
            leading = dd.leading_coefficient()
            return (self.from_native(nn/leading, numerator.ring),
                    self.from_native(dd/leading, denominator.ring))
        return self.original_cancel(numerator, denominator)

    def restore(self):
        PolyElement.__mul__ = self.original_multiply
        PolyElement.cancel = self.original_cancel
        for name, method in self.saved_fraction_methods.items():
            setattr(FracElement, name, method)

    def __enter__(self):
        _ARITHMETIC_LOCK.acquire()
        self.original_multiply = PolyElement.__mul__
        self.original_cancel = PolyElement.cancel
        try:
            for name in ("__mul__", "__rmul__", "__add__", "__radd__",
                         "__sub__", "__rsub__", "__truediv__", "__rtruediv__"):
                method = getattr(FracElement, name)
                self.saved_fraction_methods[name] = method

                def guard(element, other, _original=method):
                    if isinstance(other, np.ndarray):
                        return NotImplemented
                    return _original(element, other)

                setattr(FracElement, name, guard)
            x, y, z = self.field.ring.gens
            cases = []
            for degree in range(1, 6):
                common = (x+y+z+1)**degree
                first = common*(x*x+2*y*z+3)
                second = common*(2*x*z+y*y+5)
                old_n, old_d = self.original_cancel(first, second)
                new_n, new_d = self.cancel(first, second)
                assert self.original_multiply(old_n, new_d) == self.original_multiply(new_n, old_d), "exact cancellation calibration"
                assert self.multiply(first, second) == self.original_multiply(first, second), "exact product calibration"
                cases.append((first, second, old_n, old_d))
            # Class attributes receive ordinary functions, not bound methods.
            backend = self
            PolyElement.__mul__ = lambda first, second: backend.multiply(first, second)
            PolyElement.cancel = lambda first, second: backend.cancel(first, second)
            for first, second, old_n, old_d in cases:
                actual = self.field.new(first, second)
                assert self.original_multiply(actual.numer, old_d) == self.original_multiply(old_n, actual.denom)
            a, b, c = self.field.gens
            assert (a+b)/(a-b)+(a-b)/(a+b)-2*(a*a+b*b)/(a*a-b*b) == 0
            assert (a+b+c)**3/(a+b+c)**2-(a+b+c) == 0
            self.calibration = {"exact_product_cases": 5, "exact_cancellation_cases": 5,
                                "rational_field_identities": 2, "flint_version": flint.__version__}
            return self
        except BaseException:
            self.restore()
            _ARITHMETIC_LOCK.release()
            raise

    def __exit__(self, exc_type, exc_value, traceback):
        self.restore()
        _ARITHMETIC_LOCK.release()
        return False


class _ExactEnvironment:
    """One field and its array constructors; no shared geometric globals."""

    def __init__(self):
        self.F, self.u, self.v, self.w = field("u,v,w", QQ)
        self.zero_scalar, self.one = self.F.zero, self.F.one
        self.algebra = None

    def Q(self, numerator, denominator=1):
        return self.F(QQ(numerator, denominator))

    def zeros(self, shape):
        return np.full(shape, self.zero_scalar, dtype=object)

    def eye(self, size):
        out = self.zeros((size, size))
        for i in range(size):
            out[i, i] = self.one
        return out

    @staticmethod
    def check_zero(value, label):
        assert not any(np.asarray(value, dtype=object).flat), label


def _left(q):
    """Real matrix for left multiplication by a quaternion."""
    a, b, c, d = q
    return np.array([[a, -b, -c, -d], [b, a, -d, c],
                     [c, d, a, -b], [d, -c, b, a]], dtype=object)


def _conjugate(q):
    return np.r_[q[0], -q[1:]]


def _quaternion_block(a, b, c, d):
    return np.block([[_left(a), _left(b)], [_left(c), _left(d)]])


def _cross(env, vector):
    a, b, c = vector
    zero = env.zero_scalar
    return np.array([[zero, -c, b], [c, zero, -a], [-b, a, zero]], dtype=object)


def _embed_k(env, vector):
    return np.r_[vector, env.zeros(4)]


def _embed_h(env, vector):
    return np.r_[vector, vector, env.zeros(4)]


class _Sp2Algebra:
    """The rational Lie frame: six diagonal and four off-diagonal coordinates."""

    def __init__(self, env):
        self.env = env
        e, zero = env.eye(4), env.zeros(4)
        self.basis = ([_quaternion_block(e[:, i], zero, zero, zero) for i in range(1, 4)]
                      + [_quaternion_block(zero, zero, zero, e[:, i]) for i in range(1, 4)]
                      + [_quaternion_block(zero, -_conjugate(e[:, i]), e[:, i], zero) for i in range(4)])
        self.q = np.diag([env.one]*6+[env.Q(2)]*4)
        adjoint = [np.column_stack([self.coordinates(A@B-B@A) for B in self.basis]) for A in self.basis]
        self.structure = [(k, i, j, adjoint[i][k, j])
                          for k in range(10) for i in range(10) for j in range(10)
                          if adjoint[i][k, j]]

    @staticmethod
    def coordinates(matrix):
        return np.array([matrix[1, 0], matrix[2, 0], matrix[3, 0],
                         matrix[5, 4], matrix[6, 4], matrix[7, 4],
                         matrix[4, 0], matrix[5, 0], matrix[6, 0], matrix[7, 0]], dtype=object)

    def matrix(self, vector):
        return sum((c*A for c, A in zip(vector, self.basis) if c), self.env.zeros((8, 8)))

    def bracket(self, first, second):
        out = self.env.zeros(10)
        for k, i, j, coefficient in self.structure:
            if first[i] and second[j]:
                out[k] += coefficient*first[i]*second[j]
        return out


def _product_bracket(env, first, second):
    """Bracket on Sp(2) x (Sp(1)xSp(1)) x Sp(1) x Sp(1)."""
    algebra = env.algebra
    out = env.zeros(22)
    out[:10] = algebra.bracket(first[:10], second[:10])
    out[10:16] = algebra.bracket(_embed_k(env, first[10:16]), _embed_k(env, second[10:16]))[:6]
    for offset in (16, 19):
        out[offset:offset+3] = env.Q(2)*_cross(env, first[offset:offset+3])@second[offset:offset+3]
    return out


def _phase(env, axis, parameter):
    denominator = env.one+env.Q(2)*parameter*parameter
    return np.r_[(env.one-env.Q(2)*parameter*parameter)/denominator,
                 env.Q(2)*parameter*axis/denominator]


def _rotation(env, quaternion):
    return np.column_stack([(_left(_left(quaternion)@np.r_[env.zero_scalar, env.eye(3)[:, i]])
                             @_conjugate(quaternion))[1:] for i in range(3)])


def _H_tilde(env, point):
    """The supplied H/sqrt(2), in the rational (not orthonormal) Lie frame."""
    Q, eye, zeros = env.Q, env.eye, env.zeros
    a, b = point[:4, 0], point[:4, 4]
    ra, rb, vb = a[0], b[0], b[1:]
    out = zeros((10, 10))
    out[3:6, 3:6] = Q(5)*ra*eye(3)
    out[:3, 7:] = -Q(4)*rb*eye(3)-Q(13, 15)*_cross(env, vb)
    out[3:6, 7:] = Q(107, 20)*rb*eye(3)-Q(4)*_cross(env, vb)
    out[3:6, 6] = Q(4)*vb
    out[7:, :3], out[7:, 3:6], out[6, 3:6] = out[:3, 7:].T, out[3:6, 7:].T, out[3:6, 6]
    return out


def _J_jets(env, points):
    """The original J=J_r+sqrt(2)J_i, with ordinary Taylor coefficients."""
    Q, zeros, eye, zero = env.Q, env.zeros, env.eye, env.zero_scalar
    a = np.array([point[:4, 0] for point in points], dtype=object)
    b = np.array([point[:4, 4] for point in points], dtype=object)
    mass = np.array([sum((a[i]@a[k-i] for i in range(k+1)), zero) for k in range(3)], dtype=object)
    real, imaginary = zeros((3, 10, 10)), zeros((3, 10, 10))
    for k in range(3):
        mass_squared = sum((mass[i]*mass[k-i] for i in range(k+1)), zero)
        real[k, :3, :3] = (Q(96)*mass[k]+Q(3)*mass_squared)*eye(3)
        for i in range(k+1):
            j = k-i
            real[k, 7:, 7:] += (-Q(56)*a[i, 0]*a[j, 0]*eye(3)
                                +Q(32)*np.outer(a[i, 1:], a[j, 1:])
                                -Q(98)*np.outer(b[i, 1:], b[j, 1:]))
            imaginary[k, 3:6, 7:] += Q(11)*b[i, 0]*_cross(env, a[j, 1:])
        imaginary[k, 7:, 3:6] = imaginary[k, 3:6, 7:].T
    return real, imaginary


def _flat_coefficients(env, point, X, Y, D, H, cu, cv):
    """Intrinsic J two-jets along the complete A flat generators."""
    algebra, Q, zero = env.algebra, env.Q, env.zero_scalar
    Xm, Ym, Dm, Hm = map(algebra.matrix, (X, Y, D, H))
    points = (point, point@(cu*Xm+cv*Ym),
              point@(cu*cu*(Xm@Xm)/Q(2)+cu*cv*(Xm@Ym)
                     +cv*cv*((Dm@Dm)/Q(2)+Dm@Hm+(Hm@Hm)/Q(2))))
    U = (X, -cv*algebra.bracket(H, X), cv*cv*algebra.bracket(H, algebra.bracket(H, X))/Q(2))
    V = (Y, -cv*algebra.bracket(H, D), cv*cv*algebra.bracket(H, algebra.bracket(H, D))/Q(2))

    def coefficient(first, jet, second):
        return sum((first[i]@jet[j]@second[2-i-j] for i in range(3) for j in range(3-i)), zero)

    return [tuple(coefficient(first, jet, second) for first, second in ((U, U), (U, V), (V, V)))
            for jet in _J_jets(env, points)]


class _ASource:
    """Actual product-submersion geometry at the complete rational A flag.

    The source metric has factors Q_G,Q_K,Q_H,(1/10)Q_L.  Its fixed
    horizontal commuting pair has Gram determinant 15.  The physical
    projection is (g,k,h) -> g k^-1 K1 h^-1, so its differential and all
    differentiated tensor terms retain the K and H contributions.
    """

    def __init__(self, env, pu, pv, pw, progress):
        self.env, self.a, self.progress = env, env.algebra, progress
        Q, zeros, eye, one, zero = env.Q, env.zeros, env.eye, env.one, env.zero_scalar
        y = np.array([one, one, zero], dtype=object)
        z = np.array([-one, zero, one], dtype=object)
        axis = y+z
        A0 = np.array([one, one, one, one], dtype=object)/Q(2)
        B0 = np.array([one, -one, one, one], dtype=object)/Q(2)
        qa, qb = _phase(env, y, pu), _phase(env, z, pv)
        r, s = (one-pw*pw)/(one+pw*pw), Q(2)*pw/(one+pw*pw)
        self.point = _quaternion_block(r*A0, s*B0, -s*A0, r*B0)
        self.K1 = _quaternion_block(qa, zeros(4), zeros(4), qb)
        self.physical = self.point@self.K1
        self.y, self.z, self.axis = y, z, axis
        env.check_zero(self.physical.T@self.physical-eye(8), "complete rational A family lies in Sp(2)")
        self.q = np.diag([one]*6+[Q(2)]*4+[one]*9+[Q(1, 10)]*3)
        self.qi = np.diag([one]*6+[Q(1, 2)]*4+[one]*9+[Q(10)]*3)
        U, V = zeros(22), zeros(22)
        U[6:10] = _left(_conjugate(B0))@A0
        V[:3], V[3:6] = y/Q(2), z/Q(2)
        V[10:13], V[13:16], V[16:19], V[19:22] = -y/Q(2), -z/Q(2), -axis/Q(2), Q(5)*axis
        self.U, self.V = U, V
        self.gram = (U@self.q@U)*(V@self.q@V)-(U@self.q@V)**2
        assert self.gram == Q(15), "the actual Cheeger-10 source Gram determinant"
        self.SA, self.SB = _rotation(env, qa), _rotation(env, qb)
        L, R = zeros((22, 15)), zeros((22, 15))
        for i in range(6):
            R[i, i] = R[10+i, i] = one
        L[10:13, 6:9], L[13:16, 6:9] = self.SA, self.SB
        for i in range(3):
            R[16+i, 6+i] = one
            L[3+i, 9+i] = R[19+i, 9+i] = one
            L[i, 12+i] = L[16+i, 12+i] = one
        for i in range(15):
            L[:10, i] = self.a.coordinates(self.point.T@self.a.matrix(L[:10, i])@self.point)
        self.L, self.R, self.vertical = L, R, L-R
        env.check_zero(self.vertical.T@self.q@U, "A source U is horizontal")
        env.check_zero(self.vertical.T@self.q@V, "A source V is horizontal")
        env.check_zero(_product_bracket(env, U, V), "the A source flat is commuting")
        self.AU = np.column_stack([_product_bracket(env, U, eye(22)[:, i]) for i in range(22)])
        self.AV = np.column_stack([_product_bracket(env, V, eye(22)[:, i]) for i in range(22)])
        self.T = np.column_stack([self.push(eye(22)[:, i]) for i in range(22)])
        env.check_zero(self.T@self.vertical[:, :9], "the physical differential kills the first two quotient fibres")
        self.hp = _H_tilde(env, self.physical)
        self.h = self.T.T@self.hp@self.T
        self.hU, self.hV = self.h@U, self.h@V
        self.dhU, self.dhV = self.first_metric(U), self.first_metric(V)
        self.Cuu = self.qi@(self.dhU@U-self.gradient_metric(U, U)/Q(2)-self.AU.T@self.hU)
        self.Cvv = self.qi@(self.dhV@V-self.gradient_metric(V, V)/Q(2)-self.AV.T@self.hV)
        self.Cuv = self.qi@(self.dhU@V+self.dhV@U-self.gradient_metric(U, V)
                           -self.AV.T@self.hU-self.AU.T@self.hV)/Q(2)
        self.fixed_group_second_coefficient = self.Cuv@self.q@self.Cuv-self.Cuu@self.q@self.Cvv
        self.lower_covector = Q(3, 2)*(self.dhU@V-self.dhV@U)+(self.AV.T@self.hU-self.AU.T@self.hV)/Q(2)
        self.omega_h = (-(self.AU@L).T@self.hV+(self.AV@L).T@self.hU
                        +self.vertical.T@(self.dhU@V-self.dhV@U))
        env.check_zero(self.vertical[:, :9].T@self.h, "H is basic for the first two quotient fibres")
        progress("A-connection-and-metric-ONeill-variation-ready")

    def adjK(self, vector):
        return self.a.coordinates(self.K1.T@self.a.matrix(vector)@self.K1)

    def push(self, vector):
        return self.adjK(vector[:10]-_embed_k(self.env, vector[10:16]))-_embed_h(self.env, vector[16:19])

    def dpush(self, direction, vector):
        env = self.env
        return (self.a.bracket(_embed_h(env, direction[16:19]), self.push(vector))
                +self.adjK(self.a.bracket(_embed_k(env, direction[10:16]),
                                          vector[:10]-_embed_k(env, vector[10:16]))))

    def first_metric(self, direction):
        env = self.env
        dT = np.column_stack([self.dpush(direction, env.eye(22)[:, i]) for i in range(22)])
        hp1 = _H_tilde(env, self.physical@self.a.matrix(self.push(direction)))
        return self.T.T@hp1@self.T+dT.T@self.hp@self.T+self.T.T@self.hp@dT

    def gradient_metric(self, first, second):
        env = self.env
        pushed_first, pushed_second = self.push(first), self.push(second)
        derivative = np.array([pushed_first@_H_tilde(env, self.physical@E)@pushed_second
                               for E in self.a.basis], dtype=object)
        DA = np.column_stack([self.dpush(env.eye(22)[:, i], first) for i in range(22)])
        DB = np.column_stack([self.dpush(env.eye(22)[:, i], second) for i in range(22)])
        return self.T.T@derivative+DA.T@self.hp@pushed_second+DB.T@self.hp@pushed_first

    def J_variation(self):
        env, Q = self.env, self.env.Q
        X, Y = self.push(self.U), self.push(self.V)
        D, H = env.zeros(10), env.zeros(10)
        D[:3], D[3:6] = self.y, self.z
        H[:3] = H[3:6] = self.axis/Q(2)
        values = [_flat_coefficients(env, self.physical, X, Y, D, H, cu, cv)
                  for cu, cv in ((env.one, env.one), (env.one, env.zero_scalar), (env.zero_scalar, env.one))]
        return [(values[0][i][1]-values[1][i][1]-values[2][i][1]-values[1][i][2]-values[2][i][0])/Q(15)
                for i in range(2)]


class _Node:
    """Matrix reverse differentiation with exact field-valued entries."""

    def __init__(self, graph, value, parents=(), variable=False):
        self.graph, self.value = graph, np.asarray(value, dtype=object)
        assert self.value.ndim == 2
        self.parents, self.active, self.gradient = parents, bool(variable or parents), None
        if self.active:
            graph.nodes.append(self)

    def __add__(self, other):
        assert self.value.shape == other.value.shape
        parents = []
        if self.active:
            parents.append((self, lambda derivative: derivative))
        if other.active:
            parents.append((other, lambda derivative: derivative))
        return _Node(self.graph, self.value+other.value, parents)

    def __sub__(self, other):
        return self+other.scaled(-self.graph.env.one)

    def scaled(self, coefficient):
        parents = [(self, lambda derivative: coefficient*derivative)] if self.active else []
        return _Node(self.graph, coefficient*self.value, parents)

    def __matmul__(self, other):
        parents = []
        if self.active:
            parents.append((self, lambda derivative: derivative@other.value.T))
        if other.active:
            parents.append((other, lambda derivative: self.value.T@derivative))
        return _Node(self.graph, self.value@other.value, parents)

    def transpose(self):
        parents = [(self, lambda derivative: derivative.T)] if self.active else []
        return _Node(self.graph, self.value.T, parents)


class _Graph:
    def __init__(self, env, progress):
        self.env, self.progress, self.nodes = env, progress, []

    def constant(self, value):
        return _Node(self, value)

    def variable(self, value):
        return _Node(self, value, variable=True)

    def linear(self, source, forward, adjoint):
        return _Node(self, forward(source.value), [(source, adjoint)] if source.active else [])

    def backward(self, output):
        assert output.value.shape == (1, 1)
        output.gradient = np.array([[self.env.one]], dtype=object)
        for index, node in enumerate(reversed(self.nodes)):
            if node.gradient is not None and any(node.gradient.flat):
                for parent, pullback in node.parents:
                    contribution = pullback(node.gradient)
                    parent.gradient = contribution.copy() if parent.gradient is None else parent.gradient+contribution
            if index % 50 == 0:
                self.progress(f"reverse-principal-node-{index+1}-of-{len(self.nodes)}")


def _principal_gradient(calc):
    """Differentiate the complete first-curvature symbol in all 54 variables.

    The three phase parameters are constants for this differentiation.
    The independent variables are the source point and both source vectors;
    the point gradient is subsequently contracted with all ten Sp(2) fields.
    """
    env, algebra = calc.env, calc.a
    Q, zeros, eye, zero, one = env.Q, env.zeros, env.eye, env.zero_scalar, env.one
    graph = _Graph(env, calc.progress)
    point = graph.variable(calc.point)
    U, V = graph.variable(calc.U.reshape((22, 1))), graph.variable(calc.V.reshape((22, 1)))
    K1, T = graph.constant(calc.K1), graph.constant(calc.T)
    difference, PK, PH, PG = (zeros((10, 22)) for _ in range(4))
    difference[:, :10], difference[:6, 10:16] = eye(10), -eye(6)
    PK[:6, 10:16] = eye(6)
    PH[:3, 16:19] = PH[3:6, 16:19] = eye(3)
    PG[:, :10] = eye(10)
    PG, PK, PH, difference = map(graph.constant, (PG, PK, PH, difference))
    adjK = graph.constant(np.column_stack([calc.adjK(eye(10)[:, i]) for i in range(10)]))
    positions = ((1, 0), (2, 0), (3, 0), (5, 4), (6, 4), (7, 4), (4, 0), (5, 0), (6, 0), (7, 0))

    def matrix(source):
        return graph.linear(source, lambda value: algebra.matrix(value[:, 0]),
                            lambda derivative: np.array([[sum((derivative*B).flat, zero)] for B in algebra.basis], dtype=object))

    def coordinates(source):
        def adjoint(derivative):
            out = zeros((8, 8))
            for i, (j, k) in enumerate(positions):
                out[j, k] += derivative[i, 0]
            return out
        return graph.linear(source, lambda value: algebra.coordinates(value).reshape((10, 1)), adjoint)

    def bracket(first, second):
        first_matrix, second_matrix = matrix(first), matrix(second)
        return coordinates(first_matrix@second_matrix-second_matrix@first_matrix)

    slots = ((0, 0), (0, 4), (1, 4), (2, 4), (3, 4))
    coefficients = []
    for i, j in slots:
        basis = zeros((8, 8)); basis[i, j] = one
        coefficients.append(_H_tilde(env, basis))

    def hmap(source):
        def adjoint(derivative):
            out = zeros((8, 8))
            for (i, j), coefficient in zip(slots, coefficients):
                out[i, j] = sum((derivative*coefficient).flat, zero)
            return out
        return graph.linear(source, lambda value: _H_tilde(env, value), adjoint)

    def inner(first, metric, second):
        return first.transpose()@metric@second

    physical = point@K1
    h0 = hmap(physical)
    pushed_cache, flow_cache = {}, {}

    def pushed(direction, vector):
        key = id(direction), id(vector)
        if key in pushed_cache:
            return pushed_cache[key]
        value, HW, KW, DD = T@vector, PH@direction, PK@direction, difference@vector
        kfirst = adjK@bracket(KW, DD)
        first = bracket(HW, value)+kfirst
        second = (bracket(HW, bracket(HW, value))+bracket(HW, kfirst).scaled(Q(2))
                  +adjK@bracket(KW, bracket(KW, DD)))
        pushed_cache[key] = value, first, second
        return value, first, second

    def flow(direction):
        if id(direction) in flow_cache:
            return flow_cache[id(direction)]
        WG, WK, WH = matrix(PG@direction), matrix(PK@direction), matrix(PH@direction)
        first = point@(WG-WK)@K1-physical@WH
        second = (point@(WG@WG-(WG@WK).scaled(Q(2))+WK@WK)@K1
                  -(point@(WG-WK)@K1@WH).scaled(Q(2))+physical@WH@WH)
        flow_cache[id(direction)] = hmap(first), hmap(second)
        return flow_cache[id(direction)]

    def second(direction, first_vector, second_vector):
        A0, A1, A2 = pushed(direction, first_vector)
        B0, B1, B2 = pushed(direction, second_vector)
        h1, h2 = flow(direction)
        return (inner(A0, h2, B0)+inner(A1, h1, B0).scaled(Q(2))+inner(A0, h1, B1).scaled(Q(2))
                +inner(A2, h0, B0)+inner(A1, h0, B1).scaled(Q(2))+inner(A0, h0, B2))

    output = (second(U+V, U, V)-second(U, U, V)-second(V, U, V)
              -second(U, V, V)-second(V, U, U)).scaled(Q(1, 2))
    assert output.value[0, 0] == 0, "global A first-nullity in the full source expression"
    calc.progress(f"principal-graph-built-{len(graph.nodes)}-active-nodes")
    graph.backward(output)
    calc.bg = np.array([sum((point.gradient*(calc.point@E)).flat, zero) for E in algebra.basis], dtype=object)
    calc.bu, calc.bv = U.gradient[:, 0], V.gradient[:, 0]
    calc.progress("complete-point-and-plane-principal-covector-ready")


def _raw_constraints(calc):
    """E delta+f=0 and beta=B delta, with all 30 horizontal equations."""
    env = calc.env
    E = env.zeros((30, 54))
    for i in range(10):
        dvertical = env.zeros((22, 15))
        dvertical[:10] = np.column_stack([-calc.a.bracket(env.eye(10)[:, i], calc.L[:10, j]) for j in range(15)])
        E[:15, i] = dvertical.T@calc.q@calc.U
        E[15:, i] = dvertical.T@calc.q@calc.V
    E[:15, 10:32] = calc.vertical.T@calc.q
    E[15:, 32:] = calc.vertical.T@calc.q
    B = env.zeros((22, 54))
    B[:, 10:32], B[:, 32:] = -calc.AV, calc.AU
    kappa = np.r_[calc.bg, calc.bu, calc.bv]+B.T@calc.lower_covector
    forcing = np.r_[calc.vertical.T@calc.hU, calc.vertical.T@calc.hV]
    return E, B, kappa, forcing


def _explicit_source_dual(calc, kappa):
    """A particular dual and five homogeneous directions with constant divisors."""
    env, algebra = calc.env, calc.a
    Q, zeros, eye, one, zero = env.Q, env.zeros, env.eye, env.one, env.zero_scalar
    y, z, axis = calc.y, calc.z, calc.axis
    normal = _cross(env, y)@z
    A0 = np.array([one]*4, dtype=object)/Q(2)
    B0 = np.array([one, -one, one, one], dtype=object)/Q(2)
    T0 = _quaternion_block(A0, zeros(4), zeros(4), B0)

    def Ad(matrix, vector):
        return algebra.coordinates(matrix@algebra.matrix(vector)@matrix.T)

    RA0, RB0 = _rotation(env, A0), _rotation(env, B0)
    SA, SB = calc.SA, calc.SB
    kU, kV = calc.qi@kappa[10:32], calc.qi@kappa[32:]
    leftU, leftV = Ad(T0, kU[:10]), Ad(T0, kV[:10])
    gamma = Ad(calc.point, calc.qi[:10, :10]@kappa[:10])
    r, s = Q(2)*calc.point[0, 0], Q(2)*calc.point[0, 4]
    RA = RA0@SA
    qperp = -(_cross(env, axis)@gamma[:3])/Q(2)
    first = leftV[:3]-RA@kV[16:19]-RA0@kV[10:13]
    w0 = (first+(RA-r*r*eye(3))@qperp)/Q(2)
    zA = _cross(env, axis)@RA@axis
    env.check_zero(zA@zA-Q(3), "the explicit source divisor is the constant three")
    tau = Q(2, 3)*(zA@(leftU[7:]-r*s*gamma[7:]-_cross(env, axis)@w0))
    qV = qperp+tau*axis
    lamV = zeros(15)
    lamV[12:], lamV[6:9] = qV, qV-kV[16:19]
    lamV[:3], lamV[3:6] = SA@lamV[6:9]-kV[10:13], SB@lamV[6:9]-kV[13:16]
    difference = leftV[7:]-r*s*qV
    zg = zeros(10)
    zg[:3], zg[3:6] = -difference/Q(2), difference/Q(2)
    zg[7:] = (first+(RA-r*r*eye(3))@qV)/Q(2)
    Z = zeros(22)
    Z[:10] = Ad(T0.T, zg)
    lamU = zeros(15)
    lamU[12:] = gamma[7:]
    lamU[:3] = RA0.T@(_cross(env, axis)@zg[:3]+r*r*gamma[7:]-leftU[:3])
    lamU[3:6] = RB0.T@(_cross(env, axis)@zg[3:6]+s*s*gamma[7:]-leftU[3:6])
    b1, b2 = y@(kU[10:13]+lamU[:3]), z@(kU[13:16]+lamU[3:6])
    lamU[6:9] = ((Q(2)*b1+b2)*y+(b1+Q(2)*b2)*z)/Q(3)
    Z[10:13] = _cross(env, y)@(kU[10:13]+lamU[:3]-SA@lamU[6:9])/Q(2)
    Z[13:16] = _cross(env, z)@(kU[13:16]+lamU[3:6]-SB@lamU[6:9])/Q(2)
    Z[16:19] = _cross(env, axis)@(kU[16:19]+lamU[6:9]-gamma[7:])/Q(2)
    lam = np.r_[lamU, lamV]
    kernel_Z, kernel_lambda = [], []
    # Coordinates: e_n,e_(y-z),t_n,t_(y-z),nu, where e=axis x zfree+t.
    for e, t, nu in ((normal, zeros(3), zero), (y-z, zeros(3), zero),
                     (zeros(3), normal, zero), (zeros(3), y-z, zero),
                     (zeros(3), zeros(3), one)):
        zfree = -(_cross(env, axis)@(e-t))/Q(2)
        q1, q2, h0 = RA0.T@e, RB0.T@e, nu*normal
        kk, gg = zeros(22), zeros(10)
        gg[:3] = gg[3:6] = zfree
        kk[:10] = Ad(T0.T, gg)
        kk[10:13] = _cross(env, y)@(q1-SA@h0)/Q(2)
        kk[13:16] = _cross(env, z)@(q2-SB@h0)/Q(2)
        kk[16:19] = _cross(env, axis)@(h0-t)/Q(2)
        kk[19:] = -(_cross(env, axis)@t)/Q(20)
        kernel_Z.append(kk)
        kernel_lambda.append(np.r_[q1, q2, h0, t, t, zeros(15)])
    return Z, lam, np.column_stack(kernel_Z), np.column_stack(kernel_lambda)


def _twenty_variable_model(calc, E, B, kappa):
    """Expand a feasible source dual, then use a constant coordinate change.

    P is the Q-orthogonal projection onto the bracket image.  For variables
    (z,eta), use Z+KZ*z-P*Q^-1*C^T*eta and lambda+KL*z in the completed
    square formula.  The returned matrix and drive are its exact quadratic
    penalty and linear gain, after the displayed constant 20-by-20 change.
    """
    env = calc.env
    Q, zeros, eye, one, zero = env.Q, env.zeros, env.eye, env.one, env.zero_scalar
    Z, lam, KZ, KL = _explicit_source_dual(calc, kappa)
    env.check_zero(B.T@calc.q@Z+E.T@lam-kappa, "all 54 inhomogeneous source-dual equations")
    calc.progress("all-54-source-dual-equations-verified")
    env.check_zero(B.T@calc.q@KZ+E.T@KL, "all five homogeneous source-dual vectors")
    calc.progress("all-five-homogeneous-source-duals-verified")
    AU, AV = calc.AU, calc.AV
    PU = -AU[:10, :10]@AU[:10, :10]/Q(4)
    PV = -AV[:10, :10]@AV[:10, :10]/Q(2)
    P = zeros((22, 22))
    P[:10, :10] = PU+PV-PU@PV
    for offset in (10, 13, 16, 19):
        axis = calc.V[offset:offset+3]
        P[offset:offset+3, offset:offset+3] = eye(3)-np.outer(axis, axis)/(axis@axis)
    for value, label in ((P@P-P, "bracket-image projection is idempotent"),
                         (P.T@calc.q-calc.q@P, "bracket-image projection is Q self-adjoint"),
                         (P@B-B, "the projection fixes the full bracket map"),
                         (P@Z-Z, "the particular dual lies in the bracket image"),
                         (P@KZ-KZ, "the homogeneous duals lie in the bracket image")):
        env.check_zero(value, label)
    C = (calc.L+calc.R).T@calc.q
    G = calc.vertical.T@calc.q@calc.vertical
    Kg, coupling = KZ.T@calc.q@KZ, KZ.T@C.T
    Aeta = C@P@calc.qi@C.T+G/Q(3)
    joint = np.block([[Kg, -coupling], [-coupling.T, Aeta]])
    env.check_zero(joint-joint.T, "complete dual quadratic matrix is symmetric")
    A0 = np.array([one]*4, dtype=object)/Q(2)
    B0 = np.array([one, -one, one, one], dtype=object)/Q(2)
    RA0, RB0 = _rotation(env, A0), _rotation(env, B0)
    axis, normal, perpendicular = calc.axis, _cross(env, calc.y)@calc.z, calc.y-calc.z
    transform = zeros((20, 20))

    def group_column(column, direction, part):
        offset = (0, 3, 9, 12)[part]
        value = RA0.T@direction if part == 0 else RB0.T@direction if part == 1 else direction
        transform[5+offset:5+offset+3, column] = value

    for j in range(4):
        group_column(j, axis, j)
    for direction, begin, ep, tp in ((normal, 4, 1, 3), (perpendicular, 10, 0, 2)):
        for j in range(4):
            group_column(begin+j, direction, j)
        transform[ep, begin+4] = -Q(1, 2) if begin == 4 else one
        transform[tp, begin+5] = -Q(1, 2) if begin == 4 else one
    transform[4, 16] = one
    transform[11:14, 17:20] = eye(3)
    rotated = transform.T@joint@transform
    env.check_zero(rotated[:4, 4:16], "parallel bulk block decouples")
    env.check_zero(rotated[4:10, 10:16], "the two transverse bulk blocks decouple")
    env.check_zero(rotated[4:10, 4:10]/Q(3)-rotated[10:16, 10:16]/Q(6), "identical transverse scalar blocks")
    calc.progress("exact-20-dimensional-dual-model-ready")
    return Z, lam, KZ, KL, C, G, transform, rotated


def _assemble(env, parameter, label, progress):
    def report(phase):
        progress(label+"-"+phase)

    calc = _ASource(env, env.u, env.v, parameter, report)
    _principal_gradient(calc)
    E, B, kappa, forcing = _raw_constraints(calc)
    Z, lam, KZ, KL, C, G, transform, matrix = _twenty_variable_model(calc, E, B, kappa)
    drive = transform.T@np.r_[-KZ.T@calc.q@Z-KL.T@forcing/env.Q(2),
                              C@Z-calc.omega_h/env.Q(2)]
    base = calc.fixed_group_second_coefficient-lam@forcing-Z@calc.q@Z
    Jr, Ji = calc.J_variation()
    report("source-and-intrinsic-J-assembled")
    return {"matrix": matrix, "drive": drive,
            "baseR": base+env.Q(15, 2)*Jr, "baseI": env.Q(15, 2)*Ji}


def _encode_model(env, A0, A1, d0, d1, base, checks):
    """Return rational coefficient data in memory; no file operations."""
    pool, indices = [], {}

    def poly(value):
        assert all(mon[2] == 0 for mon in value), "every model coefficient depends only on the two phases"
        key = frozenset(value.items())
        if key not in indices:
            indices[key] = len(pool)
            pool.append([[int(mon[0]), int(mon[1]), str(c)] for mon, c in sorted(value.items())])
        return indices[key]

    def scalar(value):
        return [poly(value.numer), poly(value.denom)]

    def array(values):
        data = np.asarray(values, dtype=object)
        return scalar(data.item()) if data.ndim == 0 else [array(row) for row in data]

    return {"format": "GM-A-affine-mass-dual-v1", "angle_symbols": ["u", "v"],
            "mass_interval": [0, 1], "matrix": "A0+mass*A1",
            "drive": "sqrt(1-mass)*(d0+mass*d1)",
            "drive_representative": "s>=0",
            "signed_drive": "s*(d0+mass*d1)",
            "row_factor_relation": "s^2=1-mass",
            "base_normalization": "15/2 times the sectional Taylor coefficient before adding dual gain",
            "retained_order": ["nu", "eta_h_i", "eta_h_j", "eta_h_k"],
            "source_provenance": list(SOURCE_PROVENANCE), "exact_checks": checks,
            "polynomials": pool, "A0": array(A0), "A1": array(A1),
            "d0": array(d0), "d1": array(d1),
            "baseR": array(base["baseR"]), "baseI": array(base["baseI"])}


def build_model(progress=lambda phase: None):
    """Rebuild and verify the whole A mass model over QQ(u,v,w).

    The three row values construct candidate coefficients only.  The last
    assembly uses an independent symbolic row variable and verifies all
    entries on the entire family, so interpolation samples are not evidence
    for the mass identities.  Both row poles remain explicit inputs.
    """
    if not __debug__:
        raise RuntimeError("exact verification requires assertions; do not run with -O")
    assert callable(progress)
    env = _ExactEnvironment()
    with _PolynomialBackend(env.F) as backend:
        env.algebra = _Sp2Algebra(env)
        Q, one, zero = env.Q, env.one, env.zero_scalar
        progress("exact-polynomial-backend-calibrated")
        mass_zero = _assemble(env, one, "mass-zero", progress)
        progress("angle-only-mass-zero-source-complete")
        mass_one = _assemble(env, zero, "mass-one", progress)
        env.check_zero(mass_one["drive"], "the full dual drive vanishes at the b-zero row pole")
        progress("angle-only-mass-one-source-and-drive-vanishing-complete")
        middle = _assemble(env, Q(1, 2), "mass-nine-over-twenty-five", progress)
        middle_mass = Q(9, 25)
        d0 = mass_zero["drive"]
        d1 = (middle["drive"]/Q(4, 5)-d0)/middle_mass
        A0, A1 = mass_zero["matrix"], mass_one["matrix"]-mass_zero["matrix"]
        base = {}
        for key in ("baseR", "baseI"):
            c0 = mass_zero[key]
            c2 = (middle[key]-(one-middle_mass)*c0-middle_mass*mass_one[key])/(middle_mass*(middle_mass-one))
            c1 = mass_one[key]-c0-c2
            base[key] = [c0, c1, c2]
        progress("candidate-affine-and-quadratic-mass-coefficients-constructed")
        full = _assemble(env, env.w, "complete-symbolic-row-family", progress)
        row = (one-env.w*env.w)/(one+env.w*env.w)
        s = Q(2)*env.w/(one+env.w*env.w)
        mass = row*row
        assert mass+s*s == one
        for i in range(20):
            env.check_zero(full["matrix"][i]-A0[i]-mass*A1[i], "full global affine mass matrix row "+str(i))
            env.check_zero(full["drive"][i]-s*(d0[i]+mass*d1[i]), "full global row-factor drive entry "+str(i))
            progress("complete-mass-matrix-and-drive-row-"+str(i+1)+"-verified")
        for key in ("baseR", "baseI"):
            env.check_zero(full[key]-base[key][0]-mass*base[key][1]-mass*mass*base[key][2],
                           "full global quadratic mass base "+key)
            progress("complete-quadratic-mass-"+key+"-verified")
        for entry in A1.flat:
            assert all(sum(mon) == 0 for mon in entry.numer) and all(sum(mon) == 0 for mon in entry.denom), "the mass matrix slope is constant"
        checks = {"global_affine_matrix_exact": True, "global_row_factor_drive_exact": True,
                  "global_quadratic_base_exact": True, "A_b_zero_row_pole_drive_exact": True,
                  "mass_matrix_slope_constant": True, "global_first_null_exact": True,
                  "full_source_dual_and_five_kernel_identities_exact": True,
                  "bracket_image_projection_identities_exact": True,
                  "metric_dependent_horizontality_retained": True,
                  "gram_determinant": "15", "backend_calibration": backend.calibration}
        model = _encode_model(env, A0, A1, d0, d1, base, checks)
        progress("geometry-to-20-dimensional-mass-model-complete")
        return model


==> anc/verify_gm.py <==
"""Run the GM construction's final exact algebraic checks.

Usage: python verify_gm.py
Keep gm_geometry.py beside this file. No other project files or saved
polynomial/model/certificate data are read. Dependencies: numpy, sympy,
python-flint. Optional --output and --status write machine-readable results;
the default run writes no files and prints a short progress report.

gm_geometry.py rebuilds the source model from the metric formulas. This
independent checker uses native FLINT polynomials and Fraction arithmetic
to reconstruct the witness and prove its five angular signs. The finite
partition below is a proposed cover: every bound and both children of
every split are checked afresh. No saved numerator or sign is trusted.

The accompanying mathematical argument supplies the quotient interpretation,
complete zero-stratum coverage, smoothness, and compactness completion.
This script checks the algebraic part; it is not a formalization of those
geometric lemmas.
"""

import argparse
import hashlib
import json
import math
import platform
import sys
import time
from datetime import datetime, timezone
from fractions import Fraction as Q
from functools import lru_cache
from pathlib import Path

sys.dont_write_bytecode = True

try:
    import flint
except ImportError as error:
    raise SystemExit("Missing dependency. Run: python -m pip install numpy sympy python-flint") from error


CTX = flint.fmpq_mpoly_ctx.get(("u", "v"), "lex")
ZERO, ONE = Q(0), Q(1)

# (split axis, coefficient indices proved positive at this node).
# -1 denotes a leaf. Nodes are in preorder; the verifier consumes both
# children and rejects uncovered functions or unused nodes.
PARTITION = [
    (1, ()), (0, ()), (0, (0, 1, 2, 3)),
    (1, ()), (-1, (4,)), (-1, (4,)),
    (1, ()), (-1, (4,)), (-1, (4,)),
    (0, (0, 1, 2, 3)),
    (1, ()), (-1, (4,)), (-1, (4,)),
    (1, ()), (-1, (4,)), (-1, (4,)),
    (0, ()), (1, (2, 3)), (-1, (0, 1, 4)), (-1, (0, 1, 4)),
    (1, (3,)), (0, (0, 4)), (1, ()),
    (-1, (1, 2)), (-1, (1, 2)), (-1, (1, 2)),
    (0, (0, 1, 2)), (-1, (4,)), (-1, (4,)),
]

WITNESS = {
    "reference_mass": "1/3", "radial_bernstein_degree": 4,
    "filter_coefficients": ["17/8", "-21/16", "1/4"],
    "sqrt2_rational_comparison": "7/5", "rational_margin": "1/8",
    "angular_box": [["-3/4", "3/4"], ["-3/4", "3/4"]],
}


def fp(value):
    value = Q(value)
    return flint.fmpq(value.numerator, value.denominator)


def polynomial(terms):
    return CTX.from_dict({tuple(mon): fp(c) for mon, c in terms.items() if c})


def constant(value):
    return polynomial({(0, 0): Q(value)})


DU = polynomial({(2, 0): ONE, (0, 0): Q(1, 2)})
DV = polynomial({(0, 2): ONE, (0, 0): Q(1, 2)})


@lru_cache(maxsize=None)
def circle_power(a, b):
    assert a >= 0 and b >= 0
    return DU**a * DV**b


def coefficient_dict(poly):
    return {tuple(map(int, mon)): Q(str(c)) for mon, c in poly.to_dict().items()}


def polynomial_degrees(poly):
    monomials = poly.to_dict()
    return tuple(max((int(mon[j]) for mon in monomials), default=0) for j in (0, 1))


class RatCircle:
    """Immutable numerator / DU^a DV^b; arithmetic never performs a gcd."""

    __slots__ = ("n", "a", "b")

    def __init__(self, numerator, a=0, b=0):
        assert isinstance(a, int) and isinstance(b, int) and min(a, b) >= 0
        self.n = numerator
        self.a, self.b = (a, b) if numerator else (0, 0)

    @staticmethod
    def scalar(value):
        return RatCircle(constant(Q(value)))

    @staticmethod
    def coerce(value):
        return value if isinstance(value, RatCircle) else RatCircle.scalar(value)

    def __bool__(self):
        return bool(self.n)

    def lifted(self, a, b):
        assert a >= self.a and b >= self.b
        return self.n * circle_power(a-self.a, b-self.b)

    def __add__(self, other):
        other = self.coerce(other)
        if not self:
            return other
        if not other:
            return self
        a, b = max(self.a, other.a), max(self.b, other.b)
        return RatCircle(self.lifted(a, b)+other.lifted(a, b), a, b)

    __radd__ = __add__

    def __neg__(self):
        return RatCircle(-self.n, self.a, self.b)

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        other = self.coerce(other)
        return RatCircle(self.n*other.n, self.a+other.a, self.b+other.b)

    __rmul__ = __mul__

    def __truediv__(self, other):
        # General rational-function division is deliberately unavailable.
        assert not isinstance(other, RatCircle)
        other = Q(other)
        assert other
        return RatCircle(self.n*fp(1/other), self.a, self.b)

    def __eq__(self, other):
        other = self.coerce(other)
        a, b = max(self.a, other.a), max(self.b, other.b)
        return self.lifted(a, b) == other.lifted(a, b)

    def cross_equal(self, other):
        other = self.coerce(other)
        return (self.n*circle_power(other.a, other.b)
                == other.n*circle_power(self.a, self.b))

    def as_fraction(self):
        value = Q(str(self.n.to_dict().get((0, 0), 0))) * Q(2)**(self.a+self.b)
        assert self.n == constant(value)*circle_power(self.a, self.b), "the claimed constant must be constant at every angle"
        return value

    def at(self, u, v):
        numerator = sum((c*u**i*v**j for (i, j), c in coefficient_dict(self.n).items()), ZERO)
        return numerator/(u*u+Q(1, 2))**self.a/(v*v+Q(1, 2))**self.b


def circle_denominator(denominator):
    assert denominator, "zero model denominator"
    du, dv = polynomial_degrees(denominator)
    assert du % 2 == 0 and dv % 2 == 0, "circle denominator has even bidegree"
    lead = Q(str(denominator.to_dict().get((du, dv), 0)))
    assert lead and denominator == constant(lead)*circle_power(du//2, dv//2), "complete exact recognition of the positive circle factors"
    return lead, du//2, dv//2


def decode_model(source):
    assert source["format"] == "GM-A-affine-mass-dual-v1"
    assert source["angle_symbols"] == ["u", "v"]
    assert source["mass_interval"] == [0, 1]
    assert source["matrix"] == "A0+mass*A1"
    assert source["drive"] == "sqrt(1-mass)*(d0+mass*d1)"
    assert source["drive_representative"] == "s>=0"
    assert source["signed_drive"] == "s*(d0+mass*d1)"
    assert source["row_factor_relation"] == "s^2=1-mass"
    assert source["base_normalization"] == "15/2 times the sectional Taylor coefficient before adding dual gain"
    pool = []
    for rows in source["polynomials"]:
        terms = {}
        for row in rows:
            assert len(row) == 3
            a, b = row[:2]
            assert type(a) is int and type(b) is int and min(a, b) >= 0
            assert (a, b) not in terms
            terms[(a, b)] = Q(row[2])
        pool.append(polynomial(terms))
    denominators, entries = {}, {}

    def entry(value):
        assert isinstance(value, list)
        if len(value) == 2 and all(type(i) is int for i in value):
            i, j = value
            assert 0 <= i < len(pool) and 0 <= j < len(pool)
            if j not in denominators:
                denominators[j] = circle_denominator(pool[j])
            if (i, j) not in entries:
                lead, a, b = denominators[j]
                entries[(i, j)] = RatCircle(pool[i]*fp(1/lead), a, b)
            return entries[(i, j)]
        return [entry(row) for row in value]

    data = {key: entry(source[key]) for key in ("A0", "A1", "d0", "d1", "baseR", "baseI")}
    for name in ("A0", "A1"):
        assert len(data[name]) == 20 and all(len(row) == 20 for row in data[name])
        assert all(isinstance(x, RatCircle) for row in data[name] for x in row)
    for name in ("d0", "d1"):
        assert len(data[name]) == 20 and all(isinstance(x, RatCircle) for x in data[name])
    for name in ("baseR", "baseI"):
        assert len(data[name]) == 3 and all(isinstance(x, RatCircle) for x in data[name])
    return data, {"polynomial_count": len(pool), "distinct_denominators_checked": len(denominators),
                  "distinct_rational_entries": len(entries)}


def dot(a, b):
    assert len(a) == len(b)
    value = RatCircle.scalar(0)
    for x, y in zip(a, b):
        if x and y:
            value = value+x*y
    return value


def matvec(matrix, vector, progress=lambda phase: None, phase="matrix-vector"):
    result = []
    for i, row in enumerate(matrix):
        result.append(dot(row, vector))
        progress(phase+"-row-"+str(i+1))
    return result


def quadratic(matrix, vector, progress=lambda phase: None, phase="quadratic"):
    assert len(matrix) == len(vector) and all(len(row) == len(vector) for row in matrix)
    # Generic complete quadratic form: all matrix rows, no special products.
    return dot(vector, matvec(matrix, vector, progress, phase))


def fraction_inverse(matrix, progress=lambda phase: None):
    n = len(matrix)
    assert n and all(len(row) == n for row in matrix)
    original = [[Q(x) for x in row] for row in matrix]
    work = [row+[Q(i == j) for j in range(n)] for i, row in enumerate(original)]
    for j in range(n):
        pivot = next((i for i in range(j, n) if work[i][j]), None)
        assert pivot is not None, "constant bulk matrix must be invertible"
        work[j], work[pivot] = work[pivot], work[j]
        scale = work[j][j]
        work[j] = [x/scale for x in work[j]]
        for i in range(n):
            if i != j and work[i][j]:
                factor = work[i][j]
                work[i] = [x-factor*y for x, y in zip(work[i], work[j])]
        progress("Fraction-Gauss-Jordan-pivot-"+str(j+1))
    inverse = [row[n:] for row in work]
    for i in range(n):
        for j in range(n):
            assert work[i][j] == Q(i == j)
            assert sum((original[i][k]*inverse[k][j] for k in range(n)), ZERO) == Q(i == j)
            assert sum((inverse[i][k]*original[k][j] for k in range(n)), ZERO) == Q(i == j)
    return inverse


def antipodal_numerator(value, axis):
    exponent = (value.a, value.b)[axis]
    out = {}
    for mon, coefficient in coefficient_dict(value.n).items():
        power = mon[axis]
        assert power <= 2*exponent, "the angular function must extend continuously to the projective endpoint"
        transformed = list(mon)
        transformed[axis] = 2*exponent-power
        out[tuple(transformed)] = coefficient*((-1)**power)*Q(2)**(exponent-power)
    return polynomial(out)


def check_antipodal(value):
    for axis in (0, 1):
        assert antipodal_numerator(value, axis) == value.n, "all coefficients of the independent antipodal identity"


def verify_irrational_model(base_i):
    t = {0: ONE, 1: Q(16), 2: Q(-12), 3: Q(-32), 4: Q(4)}
    c = {0: ONE, 2: Q(-12), 4: Q(4)}
    s = {1: Q(4), 3: Q(-8)}
    functions = []
    for axis in (0, 1):
        def univariate(values):
            return polynomial({((k, 0) if axis == 0 else (0, k)): value for k, value in values.items()})
        numerator, cosine, sine = univariate(t), univariate(c), univariate(s)
        denominator = 4*circle_power(2 if axis == 0 else 0, 2 if axis == 1 else 0)
        assert numerator == cosine+4*sine
        assert cosine*cosine+2*sine*sine == denominator*denominator
        assert 9*denominator*denominator-numerator*numerator == 2*(2*cosine-sine)**2, "exact square proves |T| <= 3 at every real phase"
        functions.append(RatCircle(numerator*fp(Q(1, 4)), 2 if axis == 0 else 0, 2 if axis == 1 else 0))
    expected = Q(11, 160)*(3*functions[0]+7*functions[1])
    assert base_i[0] == Q(15, 2)*expected
    assert base_i[1] == -Q(15)*expected
    assert base_i[2] == 0
    return {"all_three_mass_coefficients_exact": True,
            "I": "11/160*(1-2m)*(3T(u)+7T(v))",
            "T": "(1+16u-12u^2-32u^3+4u^4)/(1+2u^2)^2",
            "T_square_identity_checked": 2, "uniform_absolute_I_bound": "33/16"}


def reconstruct_five(data, candidate, progress):
    reference = Q(candidate["reference_mass"])
    comparison = Q(candidate["sqrt2_rational_comparison"])
    margin = Q(candidate["rational_margin"])
    order = int(candidate["radial_bernstein_degree"])
    coefficients = [Q(x) for x in candidate["filter_coefficients"]]
    assert reference == Q(1, 3) and comparison == Q(7, 5) and margin == Q(1, 8)
    assert order == 4 and coefficients == [Q(17, 8), Q(-21, 16), Q(1, 4)]
    A0, A1, d0, d1 = (data[name] for name in ("A0", "A1", "d0", "d1"))
    for i in range(20):
        for j in range(20):
            assert A0[i][j] == A0[j][i] and A1[i][j] == A1[j][i]
            A1[i][j].as_fraction()
        progress("full-matrix-symmetry-and-constant-slope-row-"+str(i+1))
    Aref = [[A0[i][j]+reference*A1[i][j] for j in range(20)] for i in range(20)]
    dref = [d0[i]+reference*d1[i] for i in range(20)]
    bulk = [[Aref[i][j].as_fraction() for j in range(16)] for i in range(16)]
    inverse = fraction_inverse(bulk, progress)
    cross = [row[16:] for row in Aref[:16]]
    inv_cross = [[dot(inverse[i], [cross[j][k] for j in range(16)]) for k in range(4)] for i in range(16)]
    bulk_drive = matvec(inverse, dref[:16], progress, "independent-bulk-drive")
    small, reduced_drive = [], []
    for i in range(4):
        left = [cross[j][i] for j in range(16)]
        small.append([Aref[16+i][16+j]-dot(left, [inv_cross[k][j] for k in range(16)]) for j in range(4)])
        reduced_drive.append(dref[16+i]-dot(left, bulk_drive))
        progress("four-core-Schur-definition-row-"+str(i+1))
    assert all(small[i][j] == small[j][i] for i in range(4) for j in range(4))
    first_power = matvec(small, reduced_drive, progress, "S-times-b")
    second_power = matvec(small, first_power, progress, "S-squared-times-b")
    retained = [(34*reduced_drive[i]-21*first_power[i]+4*second_power[i])/16 for i in range(4)]
    remaining = [dref[i]-dot(cross[i], retained) for i in range(16)]
    x = matvec(inverse, remaining, progress, "frozen-witness-bulk")+retained
    assert len(x) == 20
    for i in range(16):
        assert dot(Aref[i][:16], x[:16])+dot(cross[i], x[16:]) == dref[i], "all sixteen frozen-reference bulk equations"
    # Rebuild the dual gain with the complete 20-dimensional quadratic forms.
    g0 = 2*dot(d0, x)-quadratic(A0, x, progress, "generic-A0-quadratic")
    g1 = 2*dot(d1, x)-quadratic(A1, x, progress, "generic-A1-quadratic")
    base = [data["baseR"][i]+comparison*data["baseI"][i] for i in range(3)]
    # x_actual=s*x, d_actual=s*(d0+m*d1), s^2=1-m.  No gain/slope shortcut.
    power = [base[0]-Q(15, 2)*margin+g0, base[1]+g1-g0, base[2]-g1]
    quadratic_bernstein = [power[0], power[0]+power[1]/2, sum(power, RatCircle.scalar(0))]
    elevated = [power[0]+Q(k, order)*power[1]+Q(k*(k-1), order*(order-1))*power[2]
                for k in range(order+1)]
    # A separate binomial formula checks the degree elevation itself.
    for k, value in enumerate(elevated):
        recovered = RatCircle.scalar(0)
        for j in range(3):
            if 0 <= k-j <= order-2:
                recovered += Q(math.comb(2, j)*math.comb(order-2, k-j), math.comb(order, k))*quadratic_bernstein[j]
        assert recovered == value
    return elevated, {"model_dimension": 20, "bulk_dimension": 16, "core_dimension": 4,
                      "constant_bulk_inverse_both_products_exact": True,
                      "generic_full_quadratic_forms_rebuilt": 2,
                      "frozen_bulk_equations_checked": 16,
                      "mass_power_coefficients_rebuilt": 3, "elevated_coefficients_rebuilt": len(elevated),
                      "filter": "(34I-21S+4S^2)b/16",
                      "gain_identity": "(1-m)*(2(d0+m*d1)^T x0-x0^T(A0+m*A1)x0)"}


@lru_cache(maxsize=512)
def direct_axis_transform(degree, lo, hi):
    """One closed formula combines direct affine expansion with binomial conversion."""
    assert lo < hi
    common = math.lcm(lo.denominator, hi.denominator)
    a = lo.numerator*(common//lo.denominator)
    b = hi.numerator*(common//hi.denominator)
    choose_scale = math.lcm(*(math.comb(degree, k) for k in range(degree+1)))
    rows = []
    for j in range(degree+1):
        rows.append([sum(math.comb(k, h)*a**(k-h)*(b-a)**h*common**(degree-k)
                         *math.comb(j, h)*(choose_scale//math.comb(degree, h))
                         for h in range(min(j, k)+1)) for k in range(degree+1)])
    return rows, common**degree*choose_scale


def direct_box_coefficients(power, box):
    degrees = tuple(max((mon[j] for mon in power), default=0) for j in (0, 1))
    du, dv = degrees
    original = [[0]*(dv+1) for _ in range(du+1)]
    for (a, b), c in power.items():
        assert type(c) is int
        original[a][b] = c
    uu, uscale = direct_axis_transform(du, *box[0])
    vv, vscale = direct_axis_transform(dv, *box[1])
    middle = [[sum(uu[i][a]*original[a][b] for a in range(du+1)) for b in range(dv+1)] for i in range(du+1)]
    answer = [[sum(middle[i][b]*vv[j][b] for b in range(dv+1)) for j in range(dv+1)] for i in range(du+1)]
    return answer, uscale*vscale


def verify_cover(certificate, powers, angular_box, progress):
    tree = certificate["tree"]
    assert isinstance(tree, list) and 0 < len(tree) <= 100000
    index, leaves, bounds, coefficient_count = 0, 0, 0, 0
    comparisons = []

    def visit(pending, box, depth):
        nonlocal index, leaves, bounds, coefficient_count
        assert depth <= 40 and index < len(tree)
        node = tree[index]
        index += 1
        closed, axis = node["closed"], node["axis"]
        assert isinstance(closed, list) and all(isinstance(x, str) for x in closed)
        assert len(set(closed)) == len(closed) and set(closed) <= pending
        assert type(axis) is int
        for name in closed:
            tensor, scale = direct_box_coefficients(powers[name], box)
            assert scale > 0 and all(c > 0 for row in tensor for c in row), "every claimed strict Bernstein coefficient must be positive after direct power reconstruction"
            du, dv = len(tensor)-1, len(tensor[0])-1
            minimum, i, j = min((tensor[i][j], i, j)
                                for i in range(du+1) for j in range(dv+1))
            count = (du+1)*(dv+1)
            coefficient_count += count
            comparisons.append({"node": index-1, "function": name,
                                "box": [[str(lo), str(hi)] for lo, hi in box],
                                "bidegree": [du, dv], "coefficient_count": count,
                                "minimum_Bernstein_coefficient": str(Q(minimum, scale)),
                                "minimum_location": [i, j]})
            bounds += 1
            progress("direct-Bernstein-bound-"+str(bounds))
        remaining = pending-set(closed)
        if axis == -1:
            assert not remaining, "every polynomial must be closed on every leaf"
            leaves += 1
            return
        assert axis in (0, 1) and remaining
        lo, hi = box[axis]
        middle = (lo+hi)/2
        for interval in ((lo, middle), (middle, hi)):
            child = list(box)
            child[axis] = interval
            visit(remaining, tuple(child), depth+1)

    visit(set(powers), angular_box, 0)
    assert index == len(tree), "the entire submitted tree is consumed, with both children of every split"
    assert index == 2*leaves-1, "a full single-root binary tree"
    return {"checked_boxes": index, "checked_leaf_boxes": leaves, "checked_polynomial_bounds": bounds,
            "checked_Bernstein_coefficients": coefficient_count,
            "comparisons": comparisons,
            "complete_tree_consumed": True, "all_strict_bounds_exact": True}


def self_tests():
    a = RatCircle(polynomial({(1, 0): Q(2), (0, 1): Q(-3), (0, 0): ONE}), 1, 2)
    b = RatCircle(polynomial({(2, 1): ONE, (0, 0): Q(-2)}), 2, 1)
    point = (Q(2, 5), Q(-3, 7))
    for value, expected in ((a+b, a.at(*point)+b.at(*point)),
                            (a*b, a.at(*point)*b.at(*point)),
                            (Q(3, 2)*a-b/3, Q(3, 2)*a.at(*point)-b.at(*point)/3)):
        assert value.at(*point) == expected
    denominator = 3*circle_power(2, 1)
    assert circle_denominator(denominator) == (Q(3), 2, 1)
    assert RatCircle(5*circle_power(2, 3), 2, 3).as_fraction() == 5
    fraction_inverse([[ZERO, Q(2), ONE], [ONE, ONE, ZERO], [Q(2), ZERO, Q(3)]])
    t = RatCircle(polynomial({(0, 0): Q(1, 4), (1, 0): Q(4), (2, 0): Q(-3),
                              (3, 0): Q(-8), (4, 0): ONE}), 2, 0)
    check_antipodal(t)
    noninvariant = RatCircle(polynomial({(1, 0): ONE}), 1, 0)
    assert antipodal_numerator(noninvariant, 0) != noninvariant.n
    assert antipodal_numerator(RatCircle(antipodal_numerator(noninvariant, 0), 1, 0), 0) == noninvariant.n
    power = {(0, 0): 3, (2, 1): 2, (1, 3): -4, (0, 2): 1}
    box = ((Q(-3, 4), Q(1, 8)), (Q(1, 4), Q(5, 8)))
    tensor, scale = direct_box_coefficients(power, box)
    du, dv = len(tensor)-1, len(tensor[0])-1
    for u, v in ((ZERO, ONE), (Q(1, 3), Q(2, 5))):
        reconstructed = sum((Q(tensor[i][j], scale)*math.comb(du, i)*u**i*(1-u)**(du-i)
                             *math.comb(dv, j)*v**j*(1-v)**(dv-j)
                             for i in range(du+1) for j in range(dv+1)), ZERO)
        physical = (box[0][0]+(box[0][1]-box[0][0])*u, box[1][0]+(box[1][1]-box[1][0])*v)
        expected = sum((c*physical[0]**i*physical[1]**j for (i, j), c in power.items()), ZERO)
        assert reconstructed == expected
    test_cover = {"tree": [{"axis": 0, "closed": []}, {"axis": -1, "closed": ["positive"]},
                           {"axis": -1, "closed": ["positive"]}]}
    test = verify_cover(test_cover, {"positive": {(0, 0): 2, (1, 0): 1}},
                        ((Q(-3, 4), Q(3, 4)), (Q(-3, 4), Q(3, 4))), lambda phase: None)
    assert test["checked_boxes"] == 3 and test["checked_polynomial_bounds"] == 2
    rejected = 0
    for bad_tree, bad_power in (
            ({"tree": test_cover["tree"][:-1]}, {"positive": {(0, 0): 2}}),
            ({"tree": [{"axis": -1, "closed": []}]}, {"positive": {(0, 0): 2}}),
            ({"tree": [{"axis": -1, "closed": ["positive"]}]}, {"positive": {(0, 0): -1}})):
        try:
            verify_cover(bad_tree, bad_power, box, lambda phase: None)
        except AssertionError:
            rejected += 1
    assert rejected == 3, "truncated covers, uncovered functions, and negative bounds must fail"
    return {"RatCircle_arithmetic_evaluations": 3, "circle_denominator_recognition": 1,
            "constant_recognition": 1, "Fraction_inverse_with_row_pivot": 1,
            "antipodal_positive_negative_and_involution_checks": 3,
            "direct_affine_Bernstein_evaluations": 2, "complete_tree_check": 1,
            "invalid_certificates_rejected": rejected}


def primitive_numerator(value):
    """Derive the integer numerator; no saved polynomial is an input."""
    assert value.n, "an identically zero coefficient cannot prove strict positivity"
    denominator = circle_power(value.a, value.b)
    common = value.n.gcd(denominator)
    numerator, denominator = value.n/common, denominator/common
    lead, a, b = circle_denominator(denominator)
    assert lead > 0
    coefficients = coefficient_dict(numerator)
    scale = math.lcm(*(c.denominator for c in coefficients.values()))
    integers = {mon: c.numerator*(scale//c.denominator) for mon, c in coefficients.items()}
    content = math.gcd(*map(abs, integers.values()))
    assert content > 0
    integers = {mon: c//content for mon, c in integers.items()}
    rebuilt = RatCircle(polynomial(integers)*fp(Q(content, scale)/lead), a, b)
    assert value.cross_equal(rebuilt), "the derived primitive polynomial reproduces the full witness"
    assert math.gcd(*map(abs, integers.values())) == 1
    check_antipodal(value)
    check_antipodal(rebuilt)
    return integers, (a, b)


def check_b_bound():
    """Check the two elementary source norms in the direct B hand proof."""
    norm_residual = Q(49, 384)+Q(27, 128)+Q(25, 24)+Q(27, 64)+Q(27, 16000)
    norm_vertical = Q(625, 384)+Q(27, 128)+Q(2, 3)+Q(27, 64)
    assert norm_residual == Q(173, 96)+Q(27, 16000)
    assert norm_vertical == Q(281, 96)
    cost = 2*norm_residual+Q(2, 3)*norm_vertical
    assert cost == Q(50, 9)+Q(27, 8000) and cost < Q(45, 8)
    lower = Q(1, 8)-cost/54
    assert lower > Q(1, 48)
    return {"dual_cost": str(cost), "second_derivative_lower_bound": str(lower),
            "exceeds_one_forty_eighth": True,
            "geometric_source_identity": "the direct B argument in the accompanying proof"}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="optional JSON result file")
    parser.add_argument("--status", type=Path, help="optional live JSON progress file")
    args = parser.parse_args()
    if not __debug__:
        parser.error("exact verification requires assertions; do not run with -O")
    began, last_save = time.monotonic(), [0.0]
    for path in (args.output, args.status):
        if path:
            path.parent.mkdir(parents=True, exist_ok=True)
    result = {"status": "running", "canary": "GM-portable-geometry-to-sign-certificate-v1",
              "source_sha256": {name: hashlib.sha256(Path(__file__).with_name(name).read_bytes()).hexdigest()
                                for name in (Path(__file__).name, "gm_geometry.py")},
              "python": platform.python_version(), "flint": flint.__version__,
              "completed_steps": 0, "angular_checks": [], "external_data_files": 0,
              "scope": "rebuild the complete source model from metric formulas, then independently verify the final exact algebraic inequalities"}

    def save(phase, terminal=False):
        event = {"status": result["status"], "phase": phase, "completed": result["completed_steps"],
                 "total": 4, "heartbeat": datetime.now(timezone.utc).isoformat(),
                 "elapsed_seconds": time.monotonic()-began, "terminal": terminal,
                 "expected_finish": "unknown"}
        for path, value in ((args.output, result), (args.status, event)):
            if path:
                temporary = path.with_suffix(path.suffix+".tmp")
                temporary.write_text(json.dumps(value, indent=2), encoding="utf-8")
                temporary.replace(path)
        print(f"[{result['completed_steps']}/4] {phase} ({time.monotonic()-began:.1f}s)", flush=True)
        last_save[0] = time.monotonic()

    def progress(phase):
        if time.monotonic()-last_save[0] > 10:
            save(phase)

    save("Starting exact verification")
    try:
        from gm_geometry import build_model
        import numpy
        import sympy
        result["numpy"] = numpy.__version__
        result["sympy"] = sympy.__version__
        result["self_tests"] = self_tests()
        save("Rebuilding the source geometry and all mass identities")
        source = build_model(progress)
        result["geometry_checks"] = source.get("exact_checks", {})
        result["geometry_source_provenance"] = source.get("source_provenance", [])
        # The geometry constructor returns coefficient data in memory. There
        # are no saved models, angular numerators, or producer success flags.
        data, statistics = decode_model(source)
        result["model_statistics"] = statistics
        result["irrational_model"] = verify_irrational_model(data["baseI"])
        result["completed_steps"] = 1
        save("Geometry and irrational-part identity verified")
        exact, reconstruction = reconstruct_five(data, WITNESS, progress)
        result["model_reconstruction"] = reconstruction
        result["completed_steps"] = 2
        save("Five angular functions independently reconstructed")
        bx = tuple(tuple(Q(x) for x in pair) for pair in WITNESS["angular_box"])
        assert bx == ((Q(-3, 4), Q(3, 4)), (Q(-3, 4), Q(3, 4)))
        assert all(lo == -hi and hi*hi > Q(1, 2) for lo, hi in bx)
        assert len(exact) == 5
        powers = {}
        for index, value in enumerate(exact):
            name = "mass-coefficient-"+str(index)
            coefficients, exponents = primitive_numerator(value)
            degrees = [max(mon[j] for mon in coefficients) for j in (0, 1)]
            assert degrees == ([32, 36] if index < 4 else [8, 8]), "the primitive bidegrees must agree with the paper"
            assert (degrees[0]+1)*(degrees[1]+1) < 25000
            powers[name] = coefficients
            result["angular_checks"].append({"name": name, "degrees": degrees, "terms": len(coefficients),
                                              "circle_exponents": list(exponents),
                                              "primitive_prefactor_identity_exact": True,
                                              "both_antipodal_identities_exact": True,
                                              "strictly_positive_circle_denominator": True})
            progress("Reconstructing integer numerator "+str(index+1)+"/5")
        result["projective_cover"] = {"box": WITNESS["angular_box"], "squared_halfwidth": "9/16",
                                       "antipodal_threshold": "1/2", "proper_endpoint_extensions_checked": True,
                                       "reason": "outside the square, each needed involution u -> -1/(2u) sends that coordinate inside it; infinity maps to zero"}
        certificate = {"tree": [{"axis": axis, "closed": ["mass-coefficient-"+str(i) for i in indices]}
                                for axis, indices in PARTITION]}
        result["box_verification"] = verify_cover(certificate, powers, bx, progress)
        cover = result["box_verification"]
        assert (cover["checked_boxes"], cover["checked_leaf_boxes"], cover["checked_polynomial_bounds"]) == (29, 15, 38), "the verified subdivision must agree with the paper"
        result["completed_steps"] = 3
        save("All 38 exact sign bounds and the complete angular cover verified")
        lower, upper = Q(7, 5), Q(10, 7)
        absolute_i = Q(11, 160)*(3+7)*3
        assert absolute_i == Q(33, 16)
        assert lower*lower < 2 < upper*upper
        derived = Q(WITNESS["rational_margin"])-(upper-lower)*absolute_i
        assert derived == Q(37, 560) and derived > Q(1, 16)
        assert 2*derived > Q(1, 8)
        result["B_bound"] = check_b_bound()
        result.update({"status": "complete", "completed_steps": 4,
                       "uniform_rational_witness_margin_verified": "1/8",
                       "sqrt2_interval": [str(lower), str(upper)],
                       "derived_A_Taylor_coefficient_lower_bound": str(derived),
                       "A_Taylor_coefficient_exceeds_one_sixteenth": True,
                       "portable_certificate_verified": True,
                       "elapsed_seconds": time.monotonic()-began,
                       "decision": "The source formulas generate the global mass model; independent reconstruction and complete exact sign checks prove a_A > 37/560. The direct B estimate gives reduced second derivative > 1/48."})
        save("PASS: exact algebraic verification complete", True)
        print("A: Taylor coefficient > 37/560; reduced second derivative > 1/8.")
        print("B: reduced second derivative > 1/48.")
    except Exception as error:
        result.update({"status": "failed", "error": repr(error), "elapsed_seconds": time.monotonic()-began})
        save("FAIL: "+str(error), True)
        raise


if __name__ == "__main__":
    main()

